D2.2 White-box methodologies, programming abstractions and libraries

This deliverable reports the results of white-box methodologies and early results of the first prototype of libraries and programming abstractions as available by project month 18 by Work Package 2 (WP2). It reports i) the latest results of Task 2.2 on white-box methodologies, programming abstractions and libraries for developing energy-efficient data structures and algorithms and ii) the improved results of Task 2.1 on investigating and modeling the trade-off between energy and performance of concurrent data structures and algorithms. The work has been conducted on two main EXCESS platforms: Intel platforms with recent Intel multicore CPUs and Movidius Myriad1 platform. Regarding white-box methodologies, we have devised new relaxed cache-oblivious models and proposed a new power model for Myriad1 platform and an energy model for lock-free queues on CPU platforms. For Myriad1 platform, the im- proved model now considers both computation and data movement cost as well as architecture and application properties. The model has been evaluated with a set of micro-benchmarks and application benchmarks. For Intel platforms, we have generalized the model for concurrent queues on CPU platforms to offer more flexibility according to the workers calling the data structure (parallel section sizes of enqueuers and dequeuers are decoupled). Regarding programming abstractions and libraries, we have continued investigat- ing the trade-offs between energy consumption and performance of data structures such as concurrent queues and concurrent search trees based on the early results of Task 2.1.The preliminary results show that our concurrent trees are faster and more energy efficient than the state-of-the-art on commodity HPC and embedded platforms.

==> figs-chalmers/r-files/main-final.R <==
#--------------
#---- READ ----
#--------------


# t <- read.table("20141001/night/p24e.dat")
# names(t) <- c("alg","freq","thre","pwe","pwd","it","pow_12","pow_12_cpu1","pow_12_cpu2","pow_12_mem1","pow_12_mem2","pow_21","pow_21_cpu1","pow_21_cpu2","pow_21_mem1","pow_21_mem2","t_e_12","t_e_21","t_d_12","t_d_21")

# t$pow_12_cpu <- t$pow_12_cpu1 + t$pow_12_cpu2
# t$pow_12_mem <- t$pow_12_mem1 + t$pow_12_mem2
# t$pow_21_cpu <- t$pow_21_cpu1 + t$pow_21_cpu2
# t$pow_21_mem <- t$pow_21_mem1 + t$pow_21_mem2


# tpure <-t

# t_12 <- rename(t[,names(t) %in% c("alg","freq","thre","pwe","pwd","it","t_e_12","t_d_12","pow_12","pow_12_cpu","pow_12_mem")],c('t_e_12'='t_e','t_d_12'='t_d','pow_12'='pow','pow_12_cpu'='pow_cpu','pow_12_mem'='pow_mem'))
# t_21 <- rename(t[,names(t) %in% c("alg","freq","thre","pwe","pwd","it","t_e_21","t_d_21","pow_21","pow_21_cpu","pow_21_mem")],c('pwe'='pwd','pwd'='pwe','t_e_21'='t_e','t_d_21'='t_d','pow_21'='pow','pow_21_cpu'='pow_cpu','pow_21_mem'='pow_mem'))

# t <- rbind(t_12,t_21[t_21$pwe!=t_21$pwd,])

# t <- rename(t,c('t_e'='te','t_d'='td'))


#t <- read.table("20141007/please-me/p26.dat")





#t <- read.table("20141008/new-big/p26.dat")
t <- read.table("end-ipdps/queue_result_2014-10-08_22.02.dat")

names(t) <- c("alg","freq","thre","pwe","pwd","it","pow_12","pow_12_cpu1","pow_12_cpu2","pow_12_mem1","pow_12_mem2","t_e_12","t_d_12")

t$pow_12_cpu <- t$pow_12_cpu1 + t$pow_12_cpu2
t$pow_12_mem <- t$pow_12_mem1 + t$pow_12_mem2


tpure <-t

t <- rename(t[,names(t) %in% c("alg","freq","thre","pwe","pwd","it","t_e_12","t_d_12","pow_12","pow_12_cpu","pow_12_mem")],c('t_e_12'='t_e','t_d_12'='t_d','pow_12'='pow','pow_12_cpu'='pow_cpu','pow_12_mem'='pow_mem'))

t <- rename(t,c('t_e'='te','t_d'='td'))


#--------------
#---- CSTS ----
#--------------


t$ne <- t$thre/2
t$nd <- t$thre/2
t$soc <- floor(t$thre/9)+1
t$tpwe<- t$pwe/t$freq
t$tpwd<- t$pwd/t$freq
t$pow <- t$pow*100
t$pow_cpu <- t$pow_cpu*100
t$pow_mem <- t$pow_mem*100

tcomplete <- t[,names(t)!="it"]

param_min <- c("alg","freq","thre","ne","nd")
param_set <- c("alg","freq","thre","pwe","pwd","tpwe","tpwd","ne","nd","soc")
power_set <- c("pow","pow_cpu","pow_mem")
thr_set   <- c("te","td")



# concatenate vectors: c(vec1,vec2)



t <- tcomplete[,c(param_set,thr_set)]

t$cst_thr <- (t$ne) / (t$te * t$tpwe)

# constant almost constant
#ggplot(t[t$pwe>150 & t$pwd==1000,],aes(pwe,cst_thr,color=factor(alg))) + geom_line() +scale_x_log10() + facet_grid(freq~thre,scale="free_y")

fr_cst_thr <- aggregate(cst_thr ~ freq, data=t[t$pwe==1000 & t$pwd==1000,],mean)

# Note: same for dequeue

tcomplete <- merge(tcomplete,fr_cst_thr)
tcomplete$te <- tcomplete$te * tcomplete$cst_thr
tcomplete$td <- tcomplete$td * tcomplete$cst_thr
tcomplete <- tcomplete[,names(tcomplete) != "cst_thr"]








# ------------
# Static power _ u,c,m
# ------------
pstat_u <- 24.45499 +.25 #24.5
pstat_m <- 1.621452  #1.6
pstat_c <- 9.90734
pstat   <- pstat_c + pstat_u + pstat_m #36.5

# ------------
# Socket power _ c
# ------------

t <- tcomplete[,names(tcomplete) %in% param_set]

fr_psock_c <- data.frame(freq = c(1.2,2.3,3.4), psock_c = c(-0.2395725,3.5675125,9.2736244))
t <- merge(t,fr_psock_c)
t$psock_c <- t$psock_c * t$soc


# ------------
# c0 power _ u
# ------------

#fr_pc0_u <- data.frame(freq = c(1.2,2.3,3.4), pc0_u = c(.05,.5,1.3))
fr_pc0_u <- data.frame(freq = c(1.2,2.3,3.4), pc0_u = c(.05,.5,.4))
fr_pc0_u$pc0_u <- fr_pc0_u$pc0_u/14
t <- merge(t,fr_pc0_u)


t$idle_m <- pstat_m
t$idle_c <- pstat_c + t$psock_c
t$idle_u <- pstat_u + t$thre*t$pc0_u

idle_set <- c("idle_m","idle_u","idle_c")



tcomplete <- merge(tcomplete,t[,names(tcomplete) %in% c(param_set,idle_set)])
tcomplete$pow_unc <- tcomplete$pow-tcomplete$pow_mem-tcomplete$pow_cpu 

power_set <- c(power_set,"pow_unc",idle_set)


#ggplot(tcomplete[tcomplete$freq==1.2,],aes(thre,pow_cpu-idle_c,color=factor(alg))) + geom_line()  + facet_grid(pwd~pwe,scale="free_y")





#--------------
#---- cws ----
#--------------

t <- tcomplete[,c(param_set,thr_set)]


## eb  <- 1000
## dm1 <- 50
## dm2 <- 150

## t <- merge(rename(t[t$pwe==eb & t$pwd==dm1,!names(t)%in%c("pwd","tpwd")],c('te'='te1','td'='td1')),rename(t[t$pwe==eb & t$pwd==dm2,!names(t)%in%c("pwd","tpwd")],c('te'='te2','td'='td2')))

## # pwd does not impact enqueue null
## # t$di <- t$te1/t$te2
## # ggplot(t[,],aes(thre,di,color=factor(alg))) + geom_line()  + facet_grid(~freq,scale="free_y")

## t$ten <- (t$te1+t$te2)/2


## t$tdnn <- (t$te2*(t$td1-t$te1)/(t$td2-t$te2)  - t$te1)/((t$td1-t$te1)/(t$td2-t$te2)-1)
## t$tdn <- (t$td1 - t$te1)/(1-t$te1/t$tdnn)

## # mb mean
## t$cwdnn <- t$nd/t$tdnn - dm1/t$freq
## t$cwdn <- t$nd/t$tdn - dm1/t$freq

## # because not very constant
## #t$cwdnn2 <- t$nd/t$td2 - dm2/t$freq
## #ggplot(t[,],aes(thre,cwdnn,color=factor(alg))) + geom_line()  + facet_grid(~freq,scale="free_y") + geom_point(aes(thre,cwdnn2,color=factor(alg)))


## ggplot(t[,],aes(thre,cwdnn,color=factor(alg))) + geom_line()  + facet_grid(~freq,scale="free_y") + geom_point(aes(thre,cwdn,color=factor(alg)))




#CACA

# eb1 <- 50   
# eb2  <- 50 #1000  
# es <- 1
# dm <- 20     ##150 500 50 ok  # 50 1000 10 50


# t <- merge(rename(t[t$pwe==eb1& t$pwd==dm,!names(t)%in%c("pwe","tpwe")],c('te'='te1','td'='td1')),rename(t[t$pwe==eb2& t$pwd==dm,!names(t)%in%c("pwe","tpwe")],c('te'='te2','td'='td2')))

# t2 <- tcomplete[,c(param_set,thr_set)]

# t <- merge(t,rename(t2[t2$pwe==es& t2$pwd==dm,!names(t2)%in%c("pwe","tpwe")],c('te'='te3','td'='td3')))

# #t$tdnn <- (t$te2*(t$td1-t$te1)/(t$td2-t$te2)  - t$te1)/((t$td1-t$te1)/(t$td2-t$te2)-1)
# t$tdnn <- t$td3
# t$tdn <- t$td2
# #(t$td1 - t$te1)/(1-t$te1/t$tdnn)





# ok but false

# eb1 <- 50   
# eb2  <- 1000  
# es <- 10 #1
# dm1 <- 20     ##150 500 50 ok  # 50 1000 10 50
# dm2 <- 3

# t <- merge(rename(t[t$pwe==es& t$pwd==dm1,!names(t)%in%c("pwe","tpwe","pwd")],c('te'='te1','td'='td1','tpwd'='tpwd1')),rename(t[t$pwe==eb2& t$pwd==dm2,!names(t)%in%c("pwe","tpwe","pwd")],c('te'='te2','td'='td2','tpwd'='tpwd2')))

# t$tdnn <- t$td1



# t$tdn <- t$td2
# #(t$td1 - t$te1)/(1-t$te1/t$tdnn)

# t$cwdnn <- t$nd/t$tdnn - t$tpwd1
# t$cwdn <- t$nd/t$tdn - t$tpwd2

# t_cw <- t[,c(param_min,"cwdnn","cwdn")]




t <- tcomplete[,c(param_set,thr_set)]

dm <- 20 #50 #50 #150 #50 a voir ## 10 ok
es <- 10

t <- t[t$pwe==es& t$pwd==dm,]

t$cwdnn <- t$nd/t$td - t$tpwd

t_cw <- t[,c(param_min,"cwdnn")]


t <- tcomplete[,c(param_set,thr_set)]

dm <- 10 #50 #50 #150 #50 a voir ## 10 ok
eb <- 1000

t <- merge(t[t$pwe==eb& t$pwd==dm,],t_cw)

t$cwdn <- t$nd*(1 - (t$te)/(t$tpwd+t$cwdnn))/(t$td-t$te)  - t$tpwd

t_cw <- merge(t_cw,t[,c(param_min,"cwdn")])






# t <- merge(rename(t[t$pwe==eb1,!names(t)%in%c("pwe","tpwe")],c('te'='te1','td'='td1')),rename(t[t$pwe==eb2,!names(t)%in%c("pwe","tpwe")],c('te'='te2','td'='td2')))
#  ggplot(t[t$pwd>9 & t$pwd<1000,],aes(thre,cwdnn,color=factor(alg))) + geom_line()  + facet_grid(pwd~freq) + geom_point(aes(thre,cwdn,color=factor(alg)))




t <- tcomplete[,c(param_set,thr_set)]

em <- 150 #50 #50 #150 #50 a voir ## 10 ok
db <- 1000

t <- t[t$pwe==em& t$pwd==db,]

# plus ou moins ok
#t <- t[t$pwd==db,]
#ggplot(t[,],aes(pwe,ne/te - tpwe,color=factor(alg))) + geom_line()  + facet_grid(freq~thre) + scale_x_log10()

t$cwenn <- t$ne/t$te - t$tpwe
t_cw <- merge(t_cw,t[,c(param_min,"cwenn")])


t <- tcomplete[,c(param_set,thr_set)]

em <- 50 #50 #50 #150 #50 a voir ## 50 ok
ds <- 1

t <- merge(t[t$pwe==em& t$pwd==ds,],t_cw)

t$cwen <- t$ne/((t$te - t$td*t$tpwd/t$nd*(t$ne/(t$tpwe+t$cwenn)))/(1-t$td*t$tpwd/t$nd)) - t$tpwe
t_cw <- merge(t_cw,t[,c(param_min,"cwen")])




adnn <- rename(t_cw[,c(param_min,"cwdnn")],c('cwdnn'='tcw'))
adnn$kind <- "dnn"
adn  <- rename(t_cw[,c(param_min,"cwdn")], c('cwdn'='tcw'))
adn$kind <- "dn"
aenn <- rename(t_cw[,c(param_min,"cwenn")],c('cwenn'='tcw'))
aenn$kind <- "enn"
aen  <- rename(t_cw[,c(param_min,"cwen")], c('cwen'='tcw'))
aen$kind <- "en"

t_cw <- rbind(adnn,adn)
t_cw <- rbind(t_cw,aenn)
t_cw <- rbind(t_cw,aen)




tcomplete <- merge(tcomplete,t_cw)

## t$tdnn <- t$nd/(t$tpwd + t$cwdnn)
## t$tdn  <- t$nd/(t$tpwd + t$cwdn )
## t$tenn <- t$ne/(t$tpwe + t$cwenn)
## t$ten  <- t$ne/(t$tpwe + t$cwen )


## td <- tcomplete[tcomplete$kind %in% c("dnn","dn"),c(param_set,"kind","cw",thr_set)]
## td$tinv <- td$nd/(td$tpwd + td$cw)
## te <- tcomplete[tcomplete$kind %in% c("enn","en"),c(param_set,"kind","cw",thr_set)]
## te$tinv <- te$ne/(te$tpwe + te$cw)

## t <- rbind(td,te)




#ggplot(t[t$pwe<100 & t$pwd>20 & t$freq==1.2,],aes(pwe,te,color=factor(alg))) + geom_line()  + facet_grid(thre~pwd,scale="free_y") + geom_point(aes(pwe,tenn,color=factor(alg))) + geom_point(aes(pwe,ten,color=factor(alg)))+scale_x_log10()

## tcomplete <- merge(tcomplete,t)





t <- unique(tcomplete[,c(param_set,thr_set)])


es <- 1
ds <- 1
ebm <- 150
dbm <- 1000
eb<-1000

t <- merge(rename(t[t$pwe==es& t$pwd==dbm,names(t)%in%c(param_min,thr_set)],c('te'='tesb','td'='tdsb')),rename(t[t$pwe==ebm& t$pwd==ds,names(t)%in%c(param_min,thr_set)],c('te'='tebs','td'='tdbs')))
t <- merge(t,rename(tcomplete[tcomplete$kind=="dn" & tcomplete$pwe==es& tcomplete$pwd==ds,names(tcomplete)%in%c(param_min,thr_set)],c('te'='tess','td'='tdss')))
t <- merge(t,rename(tcomplete[tcomplete$kind=="dn" & tcomplete$pwe==eb& tcomplete$pwd==ds,names(tcomplete)%in%c(param_min,thr_set)],c('te'='tetm','td'='tdtm')))

#t$dn <-t$tdtm

t$tenn1 <- t$tesb
t$tenn2 <- t$tenn1

# almost all null
# t$tdn1  <- t$tdbs
# t$tdn2  <- t$tdn1



# if tess>tdss
t$tdnn1 <- t$tdss
t$tdn1  <- (t$tdbs -t$tebs)/(1-t$tebs/t$tdnn1)
#t$tdn1 <- t$tdn



# hack: no easy access to the initial point, and may not even
# exist. Have to be careful if we look at points to the left
t$ten1  <- t$tess # or t$tenn



# else complicated
#t$tdnn2 <- t$tess/(1-(t$tdss-t$tess)/t$tdn1)
t$tdnn2 <- (t$tess*(t$tdbs-t$tebs)/(t$tdss-t$tess) -t$tebs)/((t$tdbs-t$tebs)/(t$tdss-t$tess) -1)
t$tdn2 <- (t$tdbs-t$tebs)/(1-t$tebs/t$tdnn2)
#t$tdn2 <- t$tdn

t$rat_rl <- (t$tdss*es/t$freq)/t$nd

t$rat_rl <- pmin(1,pmax(0,t$rat_rl))

t$ten2   <- (t$tess - t$rat_rl*t$tenn2)/(1-t$rat_rl)


# t$diff <- t$tess - t$tdss
# t$which_part <- abs(t$diff)/(t$diff)
# t$which_part <- t$which_part/2 +1/2

adnn <- rename(t[,c(param_min,"tess","tdss","tdnn2","tdnn1")],c('tdnn2'='init2','tdnn1'='init1'))
adnn$kind <- "dnn"
adn  <- rename(t[,c(param_min,"tess","tdss","tdn2","tdn1")],  c('tdn2'='init2','tdn1'='init1'))
adn$kind <- "dn"
aenn <- rename(t[,c(param_min,"tess","tdss","tenn2","tenn1")],c('tenn1'='init1','tenn2'='init2'))
aenn$kind <- "enn"
aen  <- rename(t[,c(param_min,"tess","tdss","ten2","ten1")],  c('ten2'='init2', 'ten1'='init1'))
aen$kind <- "en"

t <- rbind(adnn,adn)
t <- rbind(t,aenn)
t <- rbind(t,aen)


# t$init <- (1-t$which_part)*t$init2 + (t$which_part)*t$init1
## t$tdn  <- (1-t$which_part)*t$tdn2  + (t$which_part)*t$tdn1
## t$tenn <- (1-t$which_part)*t$tenn2 + (t$which_part)*t$tenn1
## t$ten  <- (1-t$which_part)*t$ten2  + (t$which_part)*t$ten1


t$init <- ifelse( t$tess < t$tdss, t$init2, t$init1)
#t$init <- ifelse( FALSE, t$init2, t$init1)
#t$init <- t$init1


t$hack <- ifelse( t$tess < t$tdss, FALSE, TRUE)

tcomplete <- merge(tcomplete,t[,c(param_min,"kind","init","hack")])



t <- tcomplete[,c(param_set,"kind","init","tcw","hack")]

t$n <- t$ne
t[t$kind=="dnn" | t$kind=="dn","n"] <- t[t$kind=="dnn" | t$kind=="dn","nd"]
t$tpw <- t$tpwe
t[t$kind=="dnn" | t$kind=="dn","tpw"] <- t[t$kind=="dnn" | t$kind=="dn","tpwd"]



eds <- es

t$thro_peak <- 1/(t$tcw)
t$tpw_peak  <- (t$n -1)*t$tcw
t$sl_exp <- (t$thro_peak - t$init)/(t$tpw_peak-eds/t$freq)

#t[t$kind=="en" & t$hack,"sl_exp"] <- t[t$kind=="enn" & t$hack,"sl_exp"]

#t$tlin <- t$sl_exp*(t$tpw - eds/t$freq) + t$init
t$tlin <- t$sl_exp*(t$tpw - t$tpw_peak) + t$thro_peak

t$tinv <- t$n/(t$tpw + t$tcw)

# t$diff <- (t$n-1)*t$tcw - t$tpw
# t$which_part <- abs(t$diff)/(t$diff)
# t$which_part <- t$which_part/2 +1/2
# t$test <- (1-t$which_part)*t$tinv + (t$which_part)*t$tlin

t$test <- ifelse((t$n-1)*t$tcw < t$tpw,t$tinv,t$tlin)


tcomplete <- merge(tcomplete,t[,c(param_min,"pwd","pwe","kind","test")])



## t1 <- rename(unique(tcomplete[,c(param_set,"te")]),c('te'='tact'))
## t1$kind <- "ea"
## t2 <- rename(unique(tcomplete[,c(param_set,"td")]),c('td'='tact'))
## t2$kind <- "da"
## t1 <- rbind(t1,t2)

## tcomplete <- merge(tcomplete,t1)

## t<- tcomplete


## t$kiki <- "deq"
## t[t$kind=="enn" | t$kind=="en" | t$kind=="ea" ,"kiki"] <- "enq"

t<- tcomplete


enq_set <- c("en","enn")

#ggplot(t[t$pwd==1 & t$freq==1.2,],aes(pwe,te,color=factor(alg))) + geom_line()  + facet_grid(thre~kind,scale="free_y") + geom_point(aes(pwe,test,color=factor(alg)))+scale_x_log10()


# ggplot(t[t$thre==12&t$pwd==1 & t$freq==1.2 & t$kind%in%enq_set & t$test>0,],aes(pwe,te,color=factor(alg))) + geom_point()  + facet_grid(kind~thre,scale="free_y") + geom_line(aes(pwe,test,color=factor(alg)))+scale_x_log10()



frenn <- rename(t[t$kind=="enn",c(param_set,"test")],c('test'='tenn'))
fren <-  rename(t[t$kind=="en",c(param_set,"test")] ,c('test'='ten'))
frdnn <- rename(t[t$kind=="dnn",c(param_set,"test")],c('test'='tdnn'))
frdn <-  rename(t[t$kind=="dn",c(param_set,"test")] ,c('test'='tdn'))
fre <- t[t$kind=="enn",c(param_set,"te")]
frd <- t[t$kind=="enn",c(param_set,"td")]

t <- merge(frenn,fren)
t <- merge(t,frdnn)
t <- merge(t,frdn)
t <- merge(t,fre)
t <- merge(t,frd)

# t$tennmax <- pmax(t$tenn,t$ten)
# t$tennmin <- pmin(t$tenn,t$ten)
# t$tenn <- t$tennmax
# t$ten <- t$tennmin

t$ten <- ifelse(t$ten>t$tenn,t$tenn,t$ten)



t$tees1 <- t$tenn
t$tdes1 <- t$tdnn


t$rat_x <- t$tpwd/t$nd*t$tenn*(1-t$ten/t$tenn)
t$rat_x <- pmin(1,pmax(0,t$rat_x))

t$tees2 <- (t$rat_x*t$tdn+t$ten)/(1-(1-t$tdn/t$tdnn)*t$rat_x)

t$tdes2 <- t$tees2+(1-t$tees2/t$tdnn)*t$tdn




#t$tees <- ifelse(t$ten > t$tdnn,t$tees1,t$tees2)
#t$tdes <- ifelse(t$ten > t$tdnn,t$tdes1,t$tdes2)

 # t$tees <- ifelse(t$ten/t$tdnn > 1 - t$tpwd/t$nd*(t$tenn-t$ten) ,t$tees1,t$tees2)
 # t$tdes <- ifelse(t$ten/t$tdnn > 1 - t$tpwd/t$nd*(t$tenn-t$ten) ,t$tdes1,t$tdes2)

 # t$tees <- ifelse(t$tenn > t$tdnn ,(t$tees + t$tees1)/2,t$tees)
 # t$tdes <- ifelse(t$tenn > t$tdnn ,(t$tdes + t$tdes1)/2,t$tdes)


t$tees <- ifelse(t$ten/t$tdnn > 1 ,t$tees1,t$tees2)
t$tdes <- ifelse(t$ten/t$tdnn > 1 ,t$tdes1,t$tdes2)



t$tes <- pmin(t$tees,t$tdes)
t$tf <-  pmin(t$te,t$td)




#ggplot(t[t$pwd==5 & t$soc==2,],aes(pwe,td,color=factor(alg),shape="real")) + geom_point()  + facet_grid(freq~thre,scale="free_y") + geom_line(aes(pwe,tdes,color=factor(alg),linetype="est"))+scale_x_log10() + geom_point(aes(pwe,te,color=factor(alg),shape="reale")) + geom_line(aes(pwe,tees,color=factor(alg),linetype="este")) + scale_shape_manual(values=c(3,4)) + scale_linetype_manual(values=c("solid","dashed"))


#ggplot(t[t$pwd==1,],aes(pwe,te,color=factor(alg))) + geom_point()  + facet_grid(freq~thre,scale="free_y") + geom_line(aes(pwe,tees,color=factor(alg)))+scale_x_log10()

#ggplot(t[t$pwd==1,],aes(pwe,td,color=factor(alg))) + geom_point()  + facet_grid(freq~thre,scale="free_y") + geom_line(aes(pwe,tdn,color=factor(alg)))+scale_x_log10()






tcomplete <- merge(tcomplete[tcomplete$kind=="en",c(param_set,thr_set,power_set)],t[,c(param_set,"tdes","tees","tf","tes")])
#"tenn","ten","tdnn","tdn",

thr_set <- c(thr_set,"tdes","tees","tf","tes")


#--------------
#--- memory ---
#--------------

eb <- 1000


t <- tcomplete[,names(tcomplete) %in% c(param_set,thr_set,power_set)]


t$rat_cmm_e <- (1-t$tpwe*t$te/t$ne) #*t$ne
t$rat_cmm_d <- (1-t$tpwd*t$td/t$nd) #*t$nd #*t$rat_dnn

tcomplete <- merge(tcomplete,t)

t <- t[,c(param_set,"pow_mem","idle_m","rat_cmm_e","rat_cmm_d")]


# hardcoded
# fr_pow_mem_dyn <- data.frame(freq=c(1.2,3.4),pow_mem_dyn_cst=c(.4,2/3))


# ok but pussy
# curs_cmm_d_e <- .5
# t$rat_cmm <- pmax(0,((1-curs_cmm_d_e)*t$rat_cmm_d + curs_cmm_d_e*t$rat_cmm_e))
#fr_pow_mem_dyn <- t[t$soc==2 & t$pwe==1 & t$pwd==1,c(param_set,"pow_mem","idle_m","rat_cmm")]
#fr_pow_mem_dyn$pow_mem_dyn_cst <- (fr_pow_mem_dyn$pow_mem - fr_pow_mem_dyn$idle_m)/fr_pow_mem_dyn$rat_cmm
#fr_pow_mem_dyn <- aggregate(pow_mem_dyn_cst~freq, data=fr_pow_mem_dyn,mean)


fr_pow_mem_dyn <- merge(rename(t[t$soc==2 & t$pwe==eb & t$pwd==ds,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_e")],c('pow_mem'='pow_mem_d')),rename(t[t$soc==2 & t$pwe==es & t$pwd==db,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_d")],c('pow_mem'='pow_mem_e')))
fr_pow_mem_dyn$pow_mem_dyn_cst_d <- (fr_pow_mem_dyn$pow_mem_d - fr_pow_mem_dyn$idle_m)/fr_pow_mem_dyn$rat_cmm_d #/((fr_pow_mem_dyn$nd-4)*4/fr_pow_mem_dyn$nd)#
fr_pow_mem_dyn$pow_mem_dyn_cst_e <- (fr_pow_mem_dyn$pow_mem_e - fr_pow_mem_dyn$idle_m)/fr_pow_mem_dyn$rat_cmm_e #/((fr_pow_mem_dyn$ne-4)*4/fr_pow_mem_dyn$ne)#

fr_pow_mem_dyn <- aggregate(fr_pow_mem_dyn[,c("pow_mem_dyn_cst_e","pow_mem_dyn_cst_d")], by=list(freq=fr_pow_mem_dyn[,c("freq")],alg=fr_pow_mem_dyn[,c("alg")]), FUN=mean)



#aggregate(pow_mem_dyn_cst~freq, data=fr_pow_mem_dyn,mean)



t <- tcomplete[,names(tcomplete) %in% c(param_set,thr_set,power_set,"rat_cmm_e","rat_cmm_d")]

t <- merge(t,fr_pow_mem_dyn)

t$rat_cmm_ees <- (1-t$tpwe*t$tees/t$ne) #*t$ne
t$rat_cmm_des <- (1-t$tpwd*t$tdes/t$nd) #*t$nd #*t$rat_dnn

t$pow_mem_dyn_est <- (t$soc-1)*(t$pow_mem_dyn_cst_e*t$rat_cmm_ees + t$pow_mem_dyn_cst_e*t$rat_cmm_des) #*4/t$ne

#(t$ne-4)*4/t$ne* # (t$nd-4)*4/t$ne*

t$pow_mem_dyn_est <- pmax(t$pow_mem_dyn_est,0)





# curs_cmm_d_e <- .5
# t$rat_cmm <- pmax(0,((1-curs_cmm_d_e)*t$rat_cmm_d + curs_cmm_d_e*t$rat_cmm_e))


# t$pow_mem_dyn_est <- (t$soc-1)*t$pow_mem_dyn_cst*t$rat_cmm

#ggplot(t[t$freq==1.2,],aes(thre,idle_m+pow_mem_dyn_est,color=factor(alg))) + geom_line()  + facet_grid(pwd~pwe) + geom_point(aes(thre,pow_mem,color=factor(alg)))


#ggplot(t[t$freq==3.4,],aes(thre,pow_mem,color=factor(alg),linetype=factor(op))) + geom_line() +scale_x_log10() + facet_grid(pwd~pwe)
#ggsave("mem-pow-sev.pdf")

#ggplot(t[t$freq==3.4,],aes(thre,rat_tot_cmm,color=factor(alg),linetype=factor(op))) + geom_line() +scale_x_log10() + facet_grid(pwd~pwe)

#ggsave("rat-comm-sev.pdf")




tcomplete <- merge(tcomplete,t[,names(t) %in% c(param_set,"rat_cmm_ees","rat_cmm_des","rat_cmm_e","rat_cmm_d","pow_mem_dyn_est")])




#-----------------
#--- unc power ---
#-----------------

# ok pussy
#t <- tcomplete[,names(tcomplete) %in% c(param_set,power_set,"rat_cmm")]

# hardcoded
#fr_pow_unc_dyn <- data.frame(freq=c(1.2,3.4),pow_unc_dyn_cst=c(1/7,1/5))

#fr_pow_unc_dyn <- t[t$soc==2 & t$pwe==7 & t$pwd==1,c(param_set,"pow_unc","idle_u","rat_cmm")]
#fr_pow_unc_dyn$pow_unc_dyn_cst <- (fr_pow_unc_dyn$pow_unc - fr_pow_unc_dyn$idle_u)/fr_pow_unc_dyn$rat_cmm
#fr_pow_unc_dyn <- aggregate(pow_unc_dyn_cst~freq, data=fr_pow_unc_dyn,mean)



#t <- merge(t,fr_pow_unc_dyn)

#t$pow_unc_dyn_est <- (t$soc-1)*t$pow_unc_dyn_cst*t$rat_cmm








t <- tcomplete[,names(tcomplete) %in% c(param_set,thr_set,power_set,"rat_cmm_e","rat_cmm_d")]

t <- t[,c(param_set,"pow_unc","idle_u","rat_cmm_e","rat_cmm_d")]




fr_pow_unc_dyn <- merge(rename(t[t$soc==2 & t$pwe==eb & t$pwd==ds,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_e")],c('pow_unc'='pow_unc_d')),rename(t[t$soc==2 & t$pwe==es & t$pwd==db,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_d")],c('pow_unc'='pow_unc_e')))
fr_pow_unc_dyn$pow_unc_dyn_cst_d <- (fr_pow_unc_dyn$pow_unc_d - fr_pow_unc_dyn$idle_u)/fr_pow_unc_dyn$rat_cmm_d #/fr_pow_unc_dyn$nd 
fr_pow_unc_dyn$pow_unc_dyn_cst_e <- (fr_pow_unc_dyn$pow_unc_e - fr_pow_unc_dyn$idle_u)/fr_pow_unc_dyn$rat_cmm_e #/fr_pow_unc_dyn$ne
fr_pow_unc_dyn <- aggregate(fr_pow_unc_dyn[,c("pow_unc_dyn_cst_e","pow_unc_dyn_cst_d")], by=list(freq=fr_pow_unc_dyn[,c("freq")],alg=fr_pow_unc_dyn[,c("alg")]), FUN=mean)




t <- tcomplete[,names(tcomplete) %in% c(param_set,thr_set,power_set,"rat_cmm_des","rat_cmm_ees")]

t <- merge(t,fr_pow_unc_dyn)

t$pow_unc_dyn_est <- (t$soc-1)*(t$pow_unc_dyn_cst_e*t$rat_cmm_ees + t$pow_unc_dyn_cst_e*t$rat_cmm_des)

t$pow_unc_dyn_est <- pmax(t$pow_unc_dyn_est,0)





#ggplot(t[t$freq==3.4,],aes(thre,idle_u+pow_unc_dyn_est,color=factor(alg))) + geom_line() + facet_grid(pwd~pwe) + geom_point(aes(thre,pow-pow_mem-pow_cpu,color=factor(alg)))
 

tcomplete <- merge(tcomplete,t[,names(t) %in% c(param_set,"pow_unc_dyn_est")])








#-----------------
#--- CPU power ---
#-----------------

# ok pussy

#t <- tcomplete[,names(tcomplete) %in% c(param_set,power_set,"rat_cmm")]


#fr_pow_cpu_dyn <- data.frame(freq=c(1.2,3.4),pow_cpu_dyn_pse=c(1.47,6),pow_cpu_dyn_rl=c(1.47,5))

#t <- merge(t,fr_pow_cpu_dyn)

#t$pow_cpu_dyn_est <- t$rat_cmm*t$pow_cpu_dyn_rl + (t$thre-t$rat_cmm)*t$pow_cpu_dyn_pse




t <- tcomplete[,names(tcomplete) %in% c(param_set,thr_set,power_set,"rat_cmm_e","rat_cmm_d")]

t <- t[t$soc==2,c(param_set,"pow_cpu","idle_c","rat_cmm_e","rat_cmm_d")]




fr_pow_cpu_dyn <- merge(rename(t[t$pwe==eb & t$pwd==ds,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_e")],c('pow_cpu'='pow_cpu_d')),rename(t[t$pwe==es & t$pwd==db,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_d")],c('pow_cpu'='pow_cpu_e')))

fr_pow_cpu_dyn <- merge(fr_pow_cpu_dyn, rename(t[t$pwe==eb & t$pwd==db,! names(t) %in% c("pwd","pwe","tpwd","tpwe","rat_cmm_d","rat_cmm_e")],c('pow_cpu'='pow_cpu_p')))

fr_pow_cpu_dyn$pow_cpu_dyn_cst_p <- (fr_pow_cpu_dyn$pow_cpu_p - fr_pow_cpu_dyn$idle_c)/fr_pow_cpu_dyn$thre 
 fr_pow_cpu_dyn$pow_cpu_dyn_cst_d <-  (fr_pow_cpu_dyn$pow_cpu_d - fr_pow_cpu_dyn$idle_c -  ( (1 )*fr_pow_cpu_dyn$ne   +(1 - fr_pow_cpu_dyn$rat_cmm_d)*fr_pow_cpu_dyn$nd )*fr_pow_cpu_dyn$pow_cpu_dyn_cst_p) /fr_pow_cpu_dyn$rat_cmm_d/fr_pow_cpu_dyn$nd 
fr_pow_cpu_dyn$pow_cpu_dyn_cst_e <- (fr_pow_cpu_dyn$pow_cpu_e - fr_pow_cpu_dyn$idle_c - ((1 - fr_pow_cpu_dyn$rat_cmm_e)*fr_pow_cpu_dyn$ne + (1 )*fr_pow_cpu_dyn$nd)*fr_pow_cpu_dyn$pow_cpu_dyn_cst_p)/fr_pow_cpu_dyn$rat_cmm_e/fr_pow_cpu_dyn$ne
#fr_pow_cpu_dyn$pow_cpu_dyn_cst_d <-fr_pow_cpu_dyn$pow_cpu_dyn_cst_p
#fr_pow_cpu_dyn$pow_cpu_dyn_cst_e <-fr_pow_cpu_dyn$pow_cpu_dyn_cst_p
fr_pow_cpu_dyn <- aggregate(fr_pow_cpu_dyn[,c("pow_cpu_dyn_cst_e","pow_cpu_dyn_cst_d","pow_cpu_dyn_cst_p")], by=list(freq=fr_pow_cpu_dyn[,c("freq")],alg=fr_pow_cpu_dyn[,c("alg")]), FUN=mean)




t <- tcomplete[,names(tcomplete) %in% c(param_set,thr_set,power_set,"rat_cmm_d","rat_cmm_e")]

t <- merge(t,fr_pow_cpu_dyn)

t$pow_cpu_dyn_est <- t$ne*t$pow_cpu_dyn_cst_e*t$rat_cmm_e + t$nd*t$pow_cpu_dyn_cst_d*t$rat_cmm_d + t$pow_cpu_dyn_cst_p*((1 - t$rat_cmm_e)*t$ne + (1 - t$rat_cmm_d)*t$nd)

t$pow_cpu_dyn_est <- pmax(t$pow_cpu_dyn_est,0)



#ggplot(t[t$freq==3.4,],aes(thre,(pow_cpu-idle_c)/thre,color=factor(alg))) + geom_point()  + facet_grid(pwd~pwe) + geom_line(aes(thre,pow_cpu_dyn_est/thre,shape=factor(alg)))


#ggplot(t[t$freq==3.4,],aes(thre,pow_cpu-idle_c,shape=factor(alg),color=factor(pwe))) + geom_point()  + facet_grid(pwd~pwe,scale="free_y") + geom_line(aes(thre,pow_cpu_dyn_est,shape=factor(alg)))



tcomplete <- merge(tcomplete,t[,names(t) %in% c(param_set,"pow_cpu_dyn_est")])





#-----------------
#--- tot power ---
#-----------------

power_set <- c(power_set,"pow_mem_dyn_est","pow_unc_dyn_est","pow_cpu_dyn_est")

t <- tcomplete[,names(tcomplete) %in% c(param_set,power_set,"rat_cmm")]


t$pow_tot_dyn_est <- t$pow_mem_dyn_est + t$pow_unc_dyn_est + t$pow_cpu_dyn_est



#ggplot(t[t$freq==3.4,],aes(thre,pow,color=factor(alg))) + geom_point()  + facet_grid(pwd~pwe) + geom_line(aes(thre,pow_tot_est,shape=factor(alg)))

#ggplot(t[t$freq==3.4,],aes(thre,(pow-idle_m-idle_u-idle_c)/thre,color=factor(alg))) + geom_point()  + facet_grid(pwd~pwe) + geom_line(aes(thre,(pow_mem_dyn_est+pow_unc_dyn_est+pow_cpu_dyn_est)/thre,shape=factor(alg)))


tcomplete <- merge(tcomplete,t[,names(t) %in% c(param_set,"pow_tot_dyn_est")])





t <- tcomplete
frequency_names <- list('12'='1.2 GHz','23'='2.3 GHz','34'='3.4 GHz','1.2'='1.2 GHz','2.3'='2.3 GHz','3.4'='3.4 GHz')
# algo_names <- list('0')
ip_thre_set <- c(4,10,16)
ip_pw_set <- c(2,7,50,1000)
rr_pw_set <- c(1,3,7,20,50,150,1000)
repo <- "plots/"
t$lab_pwd <- reorder(paste("pwd=",t$pwd,sep=""),t$pwd)
t$lab_pwe <- reorder(paste("pwe=",t$pwe,sep=""),t$pwe)


mf_labeller <- function(variable,value){
  if (variable=='freq') {
#    value <- factor(value)
    return(frequency_names[as.character(value)])
   #} else if (variable=='alg') {
   # value <- factor(value)
   # return(paste('a',as.character(value),sep=''))
  } else if (variable=='pwd') {
#    value <- factor(value)
    return(paste('pwd=',as.character(value),sep=''))
  } else if (variable=='pwe') {
#    value <- factor(value)
    return(paste('pwe=',as.character(value),sep=''))
  } else if (variable=='thre') {
#    value <- factor(value)
    return(paste('n=',as.character(value/2),sep=''))
  } else if (variable=='pattern') {
#    value <- factor(value)
    return(paste('pattern=',as.character(value),sep=''))
  } else {
    return(as.character(value));
  }
}


wr1 <- 21
wr2 <- 12
hr1 <- 12
hr2 <- 9


fr_shit <- data.frame(freq=c(1.2,3.4),telim=c(3,7),tdlim=c(6,15))
t <- merge(t,fr_shit)
t <- merge(t,fr_cst_thr)


ggplot(t[t$pwd==7 & t$thre%in%ip_thre_set,],aes(pwe,te,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tees,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Enqueue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"te-d7-r2.pdf",sep=""),width=wr2,height=hr2)

ggplot(t[t$pwd==7,],aes(pwe,te,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tees,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Enqueue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"te-d7-r1.pdf",sep=""),width=wr1,height=hr1)

ggplot(t[t$pwd==7 & t$thre%in%ip_thre_set,],aes(pwe,td,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tdes,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Dequeue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"td-d7-r2.pdf",sep=""),width=wr2,height=hr2)

ggplot(t[t$pwd==7,],aes(pwe,td,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tdes,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Dequeue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"td-d7-r1.pdf",sep=""),width=wr1,height=hr1)


ggplot(t[t$pwd==50 & t$thre%in%ip_thre_set,],aes(pwe,te,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tees,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Enqueue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"te-d50-r2.pdf",sep=""),width=wr2,height=hr2)

ggplot(t[t$pwd==50,],aes(pwe,te,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tees,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Enqueue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"te-d50-r1.pdf",sep=""),width=wr1,height=hr1)

ggplot(t[t$pwd==50,],aes(pwe,td,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tdes,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Dequeue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"td-d50-r1.pdf",sep=""),width=wr1,height=hr1)


ggplot(t[t$freq==3.4 & t$pwd%in%ip_pw_set & t$pwe%in%ip_pw_set ,],aes(thre/2,pow_mem-idle_m,color=factor(alg))) + geom_point(size=3)  + facet_grid(pwd~pwe,label=mf_labeller) + geom_line(aes(thre/2,pow_mem_dyn_est,shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Dynamic memory power"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"pm-f34-r2.pdf",sep=""),width=wr2,height=hr2)

ggplot(t[t$freq==3.4 & t$pwd%in%rr_pw_set & t$pwe%in%rr_pw_set ,],aes(thre/2,pow_mem-idle_m,color=factor(alg))) + geom_point(size=3)  + facet_grid(pwd~pwe,label=mf_labeller) + geom_line(aes(thre/2,pow_mem_dyn_est,shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Dynamic memory power"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"pm-f34-r1.pdf",sep=""),width=wr1,height=hr1)

ggplot(t[t$freq==1.2 & t$pwd%in%rr_pw_set & t$pwe%in%rr_pw_set ,],aes(thre/2,pow_mem-idle_m,color=factor(alg))) + geom_point(size=3)  + facet_grid(pwd~pwe,label=mf_labeller) + geom_line(aes(thre/2,pow_mem_dyn_est,shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Dynamic memory power"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"pm-f12-r1.pdf",sep=""),width=wr1,height=hr1)


ggplot(t[t$freq==3.4 & t$pwd%in%rr_pw_set & t$pwe%in%rr_pw_set ,],aes(thre/2,pow_unc-idle_u,color=factor(alg))) + geom_point(size=3)  + facet_grid(pwd~pwe,label=mf_labeller) + geom_line(aes(thre/2,pow_unc_dyn_est,shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Dynamic uncore power"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"pu-f34-r1.pdf",sep=""),width=wr1,height=hr1)

ggplot(t[t$freq==1.2 & t$pwd%in%rr_pw_set & t$pwe%in%rr_pw_set ,],aes(thre/2,pow_cpu-idle_c,color=factor(alg))) + geom_point(size=3)  + facet_grid(pwd~pwe,label=mf_labeller) + geom_line(aes(thre/2,pow_cpu_dyn_est,shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Dynamic CPU power"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"pc-f12-r1.pdf",sep=""),width=wr1,height=hr1)


ggplot(t[t$freq==1.2 & t$pwd%in%rr_pw_set & t$pwe%in%rr_pw_set ,],aes(thre/2,pow-idle_c-idle_m-idle_u,color=factor(alg))) + geom_point(size=3)  + facet_grid(pwd~pwe,label=mf_labeller) + geom_line(aes(thre/2,pow_tot_dyn_est,shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Total dynamic power"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"pt-f12-r1.pdf",sep=""),width=wr1,height=hr1)



ggplot(t[t$freq==3.4 & t$pwd%in%ip_pw_set & t$pwe%in%ip_pw_set ,],aes(thre/2,pow/(tf/cst_thr),color=factor(alg))) + geom_point(size=3)  + facet_wrap(lab_pwd~lab_pwe,scale="free",nrow=4) + geom_line(aes(thre/2,(pow_tot_dyn_est+idle_m+idle_c+idle_u)/(tes/cst_thr),shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Energy per operation (Joules per op)"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"epo-f34-r1.pdf",sep=""),width=wr1,height=hr1)

ggplot(t[t$freq==1.2 & t$pwd%in%ip_pw_set & t$pwe%in%ip_pw_set ,],aes(thre/2,pow/(tf/cst_thr),color=factor(alg))) + geom_point(size=3)  + facet_wrap(lab_pwd~lab_pwe,scale="free",nrow=4) + geom_line(aes(thre/2,(pow_tot_dyn_est+idle_m+idle_c+idle_u)/(tes/cst_thr),shape=factor(alg)),size=1.2)+ labs(list(x="Number of threads",y="Energy per operation (Joules per op)"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave(paste(repo,"epo-f12-r1.pdf",sep=""),width=wr1,height=hr1)



ti <- 1
for (i in sort(unique(t$pwd))) {
ggplot(t[t$pwd==i ,],aes(pwe,te,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tees,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Enqueue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25)) + geom_line(aes(pwd,telim))
ggsave(paste(repo,"te-d",ti,"-ani.pdf",sep=""),width=wr1,height=hr1)
ti <- ti + 1
}


ti <- 1
for (i in sort(unique(t$pwd))) {
ggplot(t[t$pwd==7,],aes(pwe,td,color=factor(alg))) + geom_point(size=3)  + facet_grid(freq~thre,scale="free_y",label=mf_labeller) + geom_line(aes(pwe,tdes,color=factor(alg)),size=1.2)+scale_x_log10() + labs(list(x="Parallel work in enqueue",y="Dequeue throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))+ geom_line(aes(pwd,tdlim))
ggsave(paste(repo,"td-d",ti,"-ani.pdf",sep=""),width=wr1,height=hr1)
ti <- ti + 1
}


==> figs-chalmers/r-files/only-power.R <==
source("only-through.R")

t <- merge(t,tl[,c("pw","frequency","algorithm","threads","est_through","time_ps","cw")])
t <- merge(t,fr_fac_freq)
t <- merge(t,fr_cas)

t$frequency <- t$frequency*10
t$fac_freq <- t$fac_freq/10

# active sockets
# --------------
fr_act <- data.frame(threads=unique(t[t$threads<9,"threads"]))
fr_act$act <- 0
fr_actb <- data.frame(threads=unique(t[t$threads>8,"threads"]))
fr_actb$act <- 1
fr_act <- rbind(fr_act,fr_actb)

t<-merge(t,fr_act)


vec_freq <- c(12,23,34)

# ------------
# Static power _ u,c,m
# ------------
pstat_u <- 2.445499  #24.5
pstat_m <- .1621452  #1.6
pstat_c <- .990734
pstat   <- pstat_c + pstat_u + pstat_m #36.5
# by hand, not same values with powerStates.dat

# ------------
# Socket power _ c
# ------------
#fr_psock_c <- data.frame(frequency = vec_freq, psock_c = c(.04,4.3,10.2))
fr_psock_c <- data.frame(frequency = vec_freq, psock_c = c(-0.02395725,.35675125,.92736244))
fr_up <- data.frame(threads=unique(t[t$threads<9,"threads"]))
fr_up$co <- 1
fr_do <- data.frame(threads=unique(t[t$threads>8,"threads"]))
fr_do$co <- 2
fr_psock_c <- merge(fr_psock_c,rbind(fr_up,fr_do))
fr_psock_c$psock_c <- fr_psock_c$psock_c * fr_psock_c$co
t <- merge(t,fr_psock_c[,c("threads","frequency","psock_c")])

# --------------
# c0-state power _ u,c
# --------------
fr_pc0_u <- data.frame(frequency = vec_freq, pc0_u = c(.05,.5,1.3))
fr_pc0_u$pc0_u <- fr_pc0_u$pc0_u/14/10
t <- merge(t,fr_pc0_u)


# tps <- read.table("../../20140727/powerStates.dat")
# names(tps) <- c("state","frequency","tot","cpu","mem")
# tps$frequency <- tps$frequency*10e-7
# tps <- aggregate(tps[,c("tot","cpu","mem")],by=tps[,c("state","frequency")],FUN=mean)
# fr_pc0_c <- tps[tps$state==1 & tps$frequency %in% vec_freq,c("frequency","tot")]
# fr_pc0_c$threads <- 16
# fr_pc0_c <- merge(fr_pc0_c,fr_psock_c)
# fr_pc0_c <- merge(fr_pc0_c,fr_pc0_u)
# fr_pc0_c$tot <- (fr_pc0_c$tot - pstat - 16*fr_pc0_c$pc0_u - 2*fr_pc0_c$psock)/16
# fr_pc0_c <- rename(fr_pc0_c[,c("frequency","tot")],c('tot'='pc0_c'))


# t <- merge(t,fr_pc0_c)


# ------------------------------
# Dynamic power for computations
# ------------------------------

# from d11, tp-model.R

#fr_pdyn_c <- data.frame(frequency = vec_freq, pdyn_c=c(1.95,4.21,7.52))

fr_pdyn_c <- data.frame(A=c(0.0010),alpha=c(1.7226),B=c(0.0585))
fr_pdyn_c$ope <- "div"

fr_pdyn_c_cas <- data.frame(A=c(0.0014),alpha=c(1.6415),B=c(0.0510))
fr_pdyn_c_cas$ope <- "cas"

fr_pdyn_c <- rbind(fr_pdyn_c,fr_pdyn_c_cas)
fr_pdyn_c <- rbind(fr_pdyn_c,data.frame(A=c(mean(fr_pdyn_c[fr_pdyn_c$ope %in%c("div","cas"),]$A)),alpha=c(mean(fr_pdyn_c[fr_pdyn_c$ope %in%c("div","cas"),]$alpha)),B=c(mean(fr_pdyn_c[fr_pdyn_c$ope %in%c("div","cas"),]$B)),ope="mix"))

#fr_pdyn_c <- merge(unique(t[,c("threads","frequency")]),fr_pdyn_c)

#fr_pdyn_c$sumB <- max(fr_pdyn_c$B)#+min(fr_pdyn_c$B)

#fr_pdyn_c$pdyn_c <- fr_pdyn_c$threads*(fr_pdyn_c$sumB + fr_pdyn_c$A * fr_pdyn_c$frequency**fr_pdyn_c$alpha)

#fr_pdyn_c$pdyn_c <- (fr_pdyn_c$B + fr_pdyn_c$A * fr_pdyn_c$frequency**fr_pdyn_c$alpha) # * fr_pdyn_c$threads


#fr_pdyn_c$pdyn_c + fr_pdyn_c[fr_pdyn_c$ope=="div",]$A

# ---------------------------
# Ratio comp - no cheat
# ---------------------------

# # factor cheat
# fr_fac_ch <- data.frame(threads=unique(t[t$threads<9,]$threads))
# fr_fac_ch$fac_ch <- fac_freq_1s
# fr_fac_ch2 <- data.frame(threads=unique(t[t$threads>8,]$threads))
# fr_fac_ch2$fac_ch <- fac_freq_2s
# fr_fac_ch <- rbind(fr_fac_ch,fr_fac_ch2)
# t <- merge(t,fr_fac_ch)
# time in PS 


t$rat_cp <- t$pw*t$est_through/t$fac_freq/t$frequency/ t$threads
t$rat_cp <- pmin(1,t$rat_cp)
t$rat_cp <- pmax(0,t$rat_cp)

t$pow_m_cst <- (t$mem_pow - pstat_m)/(1-t$rat_cp)/t$threads


# power with number of critical sections: bad idea

# t$mem_load <- t$threads*(1-t$throughput/t$threads*t$time_ps)/(t$cw*(t$casb + t$casa/t$frequency)/t$fac_freq)
# t$pow_m_cst <- (t$mem_pow - pstat_m)/(t$mem_load)
# #fr_pow_m <- t[t$threads==10&t$pw==1&t$frequency==2.3,c("pow_m_cst","algorithm")]
# fr_pow_m <- t[t$threads==16&t$pw==1&t$frequency==2.3,c("pow_m_cst","algorithm")] #,"frequency"
# t <- merge(t[,names(t)!="pow_m_cst"],fr_pow_m)
# t$est_pow_m <- pstat_m + t$act*t$mem_load*t$pow_m_cst


#t$pow_c_cst <- (t$cpu_pow - pstat_c - t$psock_c - t$threads*t$pc0_c)/(t$threads)
t$pow_u_cst <- (t$power - t$mem_pow - t$cpu_pow - pstat_u - t$pc0_u)/t$threads #/(1-t$rat_cp)



t$cac <- t$cpu_pow/10 - pstat_c

t$est_cac <- (pstat_c + .9 + .5781*t$threads)
t$est_cac2 <- (pstat_c + 1.83 + .5757*t$threads)



t$pow_c_cst <- (t$cpu_pow - pstat_c - t$psock_c)/(t$threads)

t$est_cac <-  1.389 + 9.414 /t$threads # 1.2
t$est_cac2 <- 3.198 + 12.68 /t$threads # 2.3 on
t$est_cac3 <- 3.128 + 16.888/t$threads # 2.3 off
t$est_cac4 <- 5.757 + 25.366/t$threads # 3.4 on
t$est_cac5 <- 5.781 + 16.997/t$threads # 3.4 off


fr_cac <- data.frame(frequency = vec_freq, inter=c(1.389,3.163,5.77))



# -----------------------
# Dynamic mem (frequency)
# -----------------------

#fr <- data.frame(frequency=vec_freq,add=c(.1,.2,.3))

# should be computed before

#fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=unique(t[t$pw>3 & t$pw<10,"pw"])))
#fr <- merge(fr,t[t$threads>8,c("frequency","pw","algorithm","threads","rat_cp","mem_pow")])
#fr <- merge(fr,fr_act)
#fr$add <- (fr$mem_pow - pstat_m)/(1-fr$rat_cp)/fr$threads
#fr <- aggregate(add~frequency,data=fr[is.finite(fr$add),],FUN=mean)

pw1 <- 4
nth <- 16
alg <- 6
fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=c(pw1)))
fr <- merge(fr,t[t$threads==nth & t$algorithm==alg,c("frequency","pw","algorithm","threads","rat_cp","mem_pow")])
fr <- merge(fr,fr_act)
fr$add <- (fr$mem_pow/10 - pstat_m)/(1-fr$rat_cp)/fr$threads
fr <- fr[,c("add","frequency")]
#fr <- aggregate(add~frequency,data=fr[is.finite(fr$add),],FUN=mean)
fr <- merge(fr,fr_act)
fr$pdyn_m <- fr$act*fr$add

t <- merge(t,fr[,c("frequency","threads","pdyn_m")])
t$est_pow_m <- pstat_m + (1-t$rat_cp)*t$pdyn_m*t$threads


# ----------------------
# Dynamic uncore
# ----------------------

# fr <- data.frame(frequency=vec_freq,add=c(0.04,.08,.12))
# fr <- merge(fr,fr_act)
# fr$pdyn_u <- fr$act*fr$add
# t$est_pow_u <- pstat_u + t$pc0_u + t$threads*(1-t$rat_cp)*t$pdyn_u


# fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=unique(t[t$pw>3 & t$pw<10,"pw"])))
# fr <- merge(fr,t[t$threads>8,c("frequency","pw","algorithm","threads","rat_cp","unc_pow","pc0_u")])
# fr <- merge(fr,fr_act)
# fr$add <- (fr$unc_pow - pstat_u - fr$threads*fr$pc0_u)/fr$threads/(1-fr$rat_cp)
# fr <- aggregate(add~frequency+algorithm,data=fr[is.finite(fr$add),],FUN=mean)


fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=c(pw1)))
fr <- merge(fr,t[t$threads==nth & t$algorithm==alg,c("frequency","pw","algorithm","threads","rat_cp","unc_pow","pc0_u")])
fr <- merge(fr,fr_act)
fr$add <- (fr$unc_pow/10 - pstat_u - fr$threads*fr$pc0_u)/fr$threads/(1-fr$rat_cp)
#fr <- aggregate(add~frequency+algorithm,data=fr[is.finite(fr$add),],FUN=mean)
fr <- fr[,c("add","frequency")]
fr <- merge(fr,fr_act)
fr$pdyn_u <- fr$act*fr$add

#t <- merge(t,fr[,c("frequency","threads","pdyn_u","algorithm")])
t <- merge(t,fr[,c("frequency","threads","pdyn_u")])
t$est_pow_u <- pstat_u + t$threads*((1-t$rat_cp)*t$pdyn_u+t$pc0_u)


# ----------------------
# Dynamic core
# ----------------------
# fr <- data.frame(frequency=vec_freq,pdyn_c=c(.2,.5,1.5))
# t <- merge(t,fr[,c("frequency","pdyn_c")])
# t$est_pow_c <-  pstat_c + t$psock_c + t$threads*(t$pc0_c + t$pdyn_c)



# with micro -> shit
#
# a <- aggregate(pdyn_c ~ threads+frequency,data=fr_pdyn_c,FUN=sum)
# a <- rename(a,c('pdyn_c'='sum_pdyn_c'))
# t <- merge(t,a)

# t$est_pow_c <-  pstat_c + t$psock_c + t$threads*(fr_pdyn_c[fr_pdyn_c$ope=="cas","B"]+fr_pdyn_c[fr_pdyn_c$ope=="div","B"]+fr_pdyn_c[fr_pdyn_c$ope=="cas","A"]*t$frequency**fr_pdyn_c[fr_pdyn_c$ope=="cas","alpha"]) #+fr_pdyn_c[fr_pdyn_c$ope=="div","A"]*t$frequency**fr_pdyn_c[fr_pdyn_c$ope=="div","alpha"])






# pw1 <- 1000
# nth <- 8

pw1 <- 4
nth <- 16

fr <- merge(data.frame(frequency=vec_freq),data.frame(pw=c(pw1)))
fr <- merge(fr,t[t$threads==nth,c("frequency","pw","algorithm","threads","cpu_pow","psock_c")])

fr$pdyn_c <- (fr$cpu_pow/10 - pstat_c - fr$psock_c)/nth
#fr <- fr[,c("add","frequency","algorithm")]
#fr <- merge(fr,fr_act)
#fr$pdyn_c <- fr$act*fr$add

t <- merge(t,fr[,c("frequency","pdyn_c","algorithm")])
t$est_pow_c <- pstat_c + t$psock_c + t$pdyn_c*t$threads










t$est_pow_c <- t$est_pow_c*10
t$est_pow_m <- t$est_pow_m*10
t$est_pow_u <- t$est_pow_u*10

t$frequency <- t$frequency/10
t$est_pow <- t$est_pow_m + t$est_pow_c + t$est_pow_u



t$nor_err <- (t$power-t$est_pow)/t$power

t$est_en_pop <- t$est_pow/t$est_through

#ggplot(t[,],aes(threads,est_pow_m,color=factor(algorithm))) + geom_line() + geom_point(aes(threads,mem_pow,color=factor(algorithm)),size=2) + facet_grid(frequency~pw,scales="free") 









#ggplot(t[,],aes(threads,est_pow_m,color=factor(algorithm))) + geom_line() + geom_point(aes(threads,mem_pow,color=factor(algorithm)),size=2) + facet_grid(frequency~pw,scales="free") 



# f1 <- 12
# f2 <- 23
# al <- 1.7
# a <- unique(t[,c("frequency","pdyn_c","algorithm")])
# a$cac <- (a[a$frequency==f2,"pdyn_c"] - a[a$frequency==f1,"pdyn_c"])/(f2**al - f1**al)
# a$cac2 <- (a[a$frequency==f2,"pdyn_c"]*f1**al - a[a$frequency==f1,"pdyn_c"]*f2**al)/(f1**al - f2**al)

# a$est <- a$cac2 + a$cac*a$frequency**al


# t$nono <- t$cpu_pow/10/t$est_pow_c

# popo <- aggregate(cpu_pow~threads+frequency+pw,data=t,FUN=min)
# t <- merge(t,rename(popo,c('cpu_pow'='nono')))


==> figs-chalmers/r-files/only-through.R <==
source("read.R")


t$fac_freq <- (t$pw*t$throughput)/(t$threads*t$frequency)
fr_fac_freq <- aggregate(fac_freq ~ threads,data=t[t$pw==1000 & t$frequency==1.2,],FUN=mean)
t<-t[,names(t)!="fac_freq"]
#t$fac_freq <- mean(fr_fac_freq$fac_freq)
t<-merge(t,fr_fac_freq)

# constant factor
#ggplot(t[t$pw==1000,],aes(frequency,fac_freq,color=factor(algorithm))) + geom_line() + facet_grid(pw~threads)
#ggsave("fac_freq.pdf")


fr_cas <- data.frame(threads=unique(t[t$threads<9,"threads"]))
fr_cas$casa <- 423
fr_cas$casb <- 0
fr_cas2 <- data.frame(threads=unique(t[t$threads>8,"threads"]))
fr_cas2$casa <- 893
fr_cas2$casb <- 70
fr_cas <- rbind(fr_cas,fr_cas2)

# t <- merge(t,fr_cas)



pw1 <- 50
nth <- 10
fre <- 2.3
cab <- fr_cas[fr_cas$threads==nth,"casb"]
caa <- fr_cas[fr_cas$threads==nth,"casa"]

tp <- t[t$pw==pw1 & t$threads==nth & t$frequency==fre,(names(t) %in% c("throughput","algorithm","fac_freq"))]
tp$cw <- (nth/tp$throughput - pw1/(tp$fac_freq * fre))/(cab+caa/fre) #*tp$fac_freq
tp <- merge(tp[,!(names(tp) %in% c("throughput"))],unique(t[t$threads>8,]$threads))
tp <- rename(tp, c('y'='threads'))
tp <- merge(tp,unique(t$pw))
tp <- rename(tp, c('y'='pw'))
tp <- merge(tp,unique(t$frequency))
tp <- rename(tp, c('y'='frequency'))
tp$time_cs <- tp$cw*(cab+caa/tp$frequency) #/tp$fac_freq
tp$time_ps <- tp$pw/(tp$fac_freq*tp$frequency)
tp$est_through <- tp$threads/(tp$time_cs + tp$time_ps)

tp$diff <- (tp$threads/2-1)*tp$time_cs - tp$time_ps

#tp <- merge(t,tp[,names(tp) %in% c("algorithm","threads","pw","frequency","est_through","time_cs","time_ps","diff","cw")])
 




pw1 <- 50
nth <- 8
fre <- 2.3
cab <- fr_cas[fr_cas$threads==nth,"casb"]
caa <- fr_cas[fr_cas$threads==nth,"casa"]

tp2 <- t[t$pw==pw1 & t$threads==nth & t$frequency==fre,(names(t) %in% c("throughput","algorithm","fac_freq"))]
tp2$cw <- (nth/tp2$throughput - pw1/(tp2$fac_freq * fre))/(cab+caa/fre) #*tp2$fac_freq
tp2 <- merge(tp2[,!(names(tp2) %in% c("throughput"))],unique(t[t$threads<9,]$threads))
tp2 <- rename(tp2, c('y'='threads'))
tp2 <- merge(tp2,unique(t$pw))
tp2 <- rename(tp2, c('y'='pw'))
tp2 <- merge(tp2,unique(t$frequency))
tp2 <- rename(tp2, c('y'='frequency'))
tp2$time_cs <- tp2$cw*(cab+caa/tp2$frequency) #/tp2$fac_freq
tp2$time_ps <- tp2$pw/(tp2$fac_freq*tp2$frequency)
tp2$est_through <- tp2$threads/(tp2$time_cs + tp2$time_ps)

tp2$diff <- (tp2$threads/2-1)*tp2$time_cs - tp2$time_ps

tp <- merge(t,rbind(tp[,names(tp)!="fac_freq"],tp2[,names(tp2)!="fac_freq"]))








# pw1 <- 50
# nth <- 8
# tp2 <- t[t$pw==pw1 & t$threads==nth & t$frequency==fre,(names(t) %in% c("throughput","algorithm","fac_freq","casa","casb"))]
# tp2$cw <- (nth/tp2$throughput - pw1/(tp2$fac_freq * fre))/(tp2$casb + tp2$casa/(tp2$fac_freq *fre))

# tp2 <- merge(tp2[,!(names(tp2) %in% c("throughput"))],unique(t[t$threads<=8,]$threads))
# tp2 <- rename(tp2, c('y'='threads'))
# tp2 <- merge(tp2,unique(t$pw))
# tp2 <- rename(tp2, c('y'='pw'))
# tp2 <- merge(tp2,unique(t$frequency))
# tp2 <- rename(tp2, c('y'='frequency'))
# tp2$time_cs <- tp2$cw*(tp2$casb+tp2$casa/tp2$frequency)/tp2$fac_freq
# tp2$time_ps <- tp2$pw/(tp2$fac_freq*tp2$frequency)
# tp2$est_through <- tp2$threads/(tp2$time_cs + tp2$time_ps)

# tp2$diff <- (tp2$threads/2-1)*tp2$time_cs - tp2$time_ps




# not good, need slope
# better with dep on frequency
# pw1 <- 1
# fre <- 2.3
# tbi <- tp[tp$pw==pw1 & tp$frequency==fre,c("algorithm","threads","cw","fac_freq","throughput")]
# tbi <- merge(tbi,unique(t$pw))
# tbi <- rename(tbi, c('y'='pw'))
# tbi <- merge(tbi,unique(t$frequency))
# tbi <- rename(tbi, c('y'='frequency'))
# tbi$slope_exp <- (2*tbi$fac_freq*tbi$frequency/tbi$cw - tbi$throughput*tbi$frequency/fre)/((tbi$threads/2-1)*tbi$cw)
# tbi$est_through <- tbi$slope_exp * (tbi$pw - pw1) + tbi$throughput*tbi$frequency/fre




pwi <- 1
pw1 <- 2
#pw2 <- 3
tbi <- t[t$pw==pwi,(names(t) %in% c("throughput","frequency","algorithm","threads"))]
tb1 <- t[t$pw==pw1,(names(t) %in% c("throughput","frequency","algorithm","threads"))]
#tb2 <- t[t$pw==pw2,(names(t) %in% c("throughput","frequency","algorithm","threads"))]
tb1 <- merge(rename(tb1,c('throughput'='th1')),tbi)
#tb2 <- merge(rename(tb2,c('throughput'='th2')),tbi)
tb1$s1 <- (tb1$th1 - tb1$throughput)/(pw1-pwi)
#tb2$s2 <- (tb2$th2 - tb2$throughput)/(pw2-pwi)
tbi <- tbi[,names(tbi) != "throughput"]
tb1 <- tb1[,names(tb1) != "throughput"]
#tb2 <- tb2[,names(tb2) != "throughput"]
tbi <- merge(tbi,tb1)
#tbi <- merge(tbi,tb2)
tbi <- merge(tbi,t)
#tbi$slope <- rowMeans(tbi[,c("s1","s2")])
tbi$est_through <- tbi$s1*(tbi$pw - pw1) + tbi$th1


tl <- tbi[,names(tbi) %in% c("frequency","algorithm","threads","est_through","pw","s1")]
tr <- tp[,names(tp) %in% c("throughput","frequency","algorithm","threads","est_through","pw","diff","time_cs","time_ps","cw")]
tr <- rename(tr,c('est_through'='throughr'))
tl <- rename(tl,c('est_through'='throughl'))
tl <- merge(tl,tr)


#___________  Intersection ______
#___________    not safe   ______

# tl$through_max <- pmax(tl$throughr,tl$throughl)
# tl$through_min <- pmin(tl$throughr,tl$throughl)
# tr <- tl[tl$pw==0,c("frequency","algorithm","threads","throughr","throughl")]

# tr$which_part <- abs(tr$throughr-tr$throughl)/(tr$throughr-tr$throughl)
# tr$which_part <- tr$which_part/2 +1/2
# tl <- merge(tl,tr[,c("frequency","algorithm","threads","which_part")])

# tl$est_through <- (1-tl$which_part)*tl$through_max + (tl$which_part)*tl$through_min

#___________ (T-1)*CS < PS __________
#___________     safer     __________


tl$which_part <- abs(tl$diff)/(tl$diff)
tl$which_part <- tl$which_part/2 +1/2
# tl <- merge(tl,tr[,c("frequency","algorithm","threads","which_part")])

tl$est_through <- (1-tl$which_part)*tl$throughr + (tl$which_part)*tl$throughl


#unique(tl[tl$algorithm==0,"cw"])
#ggplot(tl[,],aes(pw,est_through,color=factor(algorithm))) + geom_line() + geom_point(aes(pw,throughput,color=factor(algorithm)),size=2) + facet_grid(frequency~threads,scales="free") + scale_x_log10()


==> figs-chalmers/r-files/plot-deliv.R <==
source("only-power.R")

frequency_names <- list('12'='1.2 GHz','23'='2.3 GHz','34'='3.4 GHz','1.2'='1.2 GHz','2.3'='2.3 GHz','3.4'='3.4 GHz')
# algo_names <- list('0')

mf_labeller <- function(variable,value){
  if (variable=='frequency') {
#    value <- factor(value)
    return(frequency_names[as.character(value)])
   #} else if (variable=='algorithm') {
   # value <- factor(value)
   # return(paste('a',as.character(value),sep=''))
  } else if (variable=='pw') {
#    value <- factor(value)
    return(paste('pw=',as.character(value),sep=''))
  } else if (variable=='threads') {
#    value <- factor(value)
    return(paste('n=',as.character(value/2),sep=''))
  } else {
    return(as.character(value));
  }
}

tl$algorithm <- factor(tl$algorithm,labels=c("a0","a1","a2","a3","a5","a6"))


ggplot(tl[,],aes(pw,est_through,color=factor(algorithm))) + geom_line() + geom_point(aes(pw,throughput,color=factor(algorithm)),size=2) + facet_grid(frequency~threads,scales="free",label=mf_labeller) + scale_x_log10() + guides(colour = guide_legend(nrow=1,keywidth=4,override.aes = list(size=3),label.position="top"))+ labs(list(x="Parallel work",y="Throughput",color="Implementations"),size=10) + theme(legend.position="top",text=element_text(size=25))

ggsave("plot-end/key.pdf")

ggplot(tl[,],aes(pw,est_through,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(pw,throughput,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~threads,scales="free",label=mf_labeller) + scale_x_log10() + labs(list(x="Parallel work",y="Throughput"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/throughput.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow_m,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,mem_pow,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Memory power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/mem-power.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow_u,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,unc_pow,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Uncore power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/unc-power.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow_c,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,cpu_pow,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="CPU power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/cpu-power.pdf")

ggplot(t[t$pw<1000,],aes(threads,est_pow,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,power,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Total power (Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/tot-power.pdf")

ggplot(t[t$pw<50,],aes(threads,est_en_pop,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,energy_per_op,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Energy per operation (1/Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))


ggsave("plot-end/energy-per-op.pdf")

# change only-pow
ggplot(t[t$pw<50,],aes(threads,est_en_pop,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,energy_per_op,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Energy per operation (1/Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave("plot-end/energy-per-op-est-through1.pdf")
ggplot(t[t$pw>=50,],aes(threads,est_en_pop,color=factor(algorithm))) + geom_line(size=.5) + geom_point(aes(threads,energy_per_op,color=factor(algorithm)),size=3,position=position_jitter(width=.01)) + facet_grid(frequency~pw,scales="free",label=mf_labeller) + labs(list(x="Number of threads",y="Energy per operation (1/Watt)"),size=10) + theme(legend.position="none",text=element_text(size=25))
ggsave("plot-end/energy-per-op-est-through2.pdf")



ggsave("plot-end/mem-power-est-through.pdf")


t$pow_m_cst <- (t$mem_pow/10 - pstat_m)/(1-t$rat_cp)/t$threads
ggplot(t[t$pw<10&t$threads>8,],aes(frequency,pow_m_cst,color=factor(algorithm))) + geom_line() + facet_grid(threads~pw,label=mf_labeller)  + labs(list(x="Frequency",y="Memory consumption in retry-loop"),size=10) + theme(legend.position="none",text=element_text(size=25))

ggsave("plot-end/mem-cons.pdf")

==> figs-chalmers/r-files/plotInst_2.R <==
rm(list = ls(.GlobalEnv), envir = .GlobalEnv)
d <- read.table("inst-queue-all.dat")
d <- aggregate(d[c("V5","V6","V7","V8","V9","V10")],by=d[c("V1","V2","V3","V4")],FUN=mean)
d <- d[d$V1!=0,]
#names(d) <- c("f","o","p","t","through","t_p","c1_p","c2_p","m1_p","m2_p")
#ggplot(d,aes(f,m1_p+m2_p,color=factor(o))) + geom_line() + facet_grid(p~t)

freqs <- unique(d$V1)
socket_activation <- 0
am <- 0
d$cpu_tot <- d$V7 + d$V8
d$mem_tot <- d$V9 + d$V10
d$uncore_tot <- d$V6 - d$mem_tot - d$cpu_tot
d$sock_num <- ifelse( (d$V4>1 & d$V3==0) | (d$V4>8 & d$V3==1), 2, 1 )

for (f in freqs) {
dense <- d[(d$V3==1 & d$V1==f),]
dense_14 <- dense[(dense$V4==14),]
dense_8 <- dense[(dense$V4==8),]
dense_10 <- dense[(dense$V4==10),]
dense_16 <- dense[(dense$V4==16),]
dense_6 <- dense[(dense$V4==6),]

#remote cost for cas
dense_16$cpu_inst <- ((dense_16$cpu_tot - dense_14$cpu_tot)/2)
dense_16$mem_inst <- ((dense_16$mem - dense_14$mem)/2)
dense_16$uncore_inst <- ((dense_16$uncore - dense_14$uncore)/2)

#intrasocket cost for cas
dense_6$cpu_inst <- ((dense_8$cpu_tot - dense_6$cpu_tot)/2)
dense_6$mem_inst <- ((dense_8$mem - dense_6$mem)/2)
dense_6$uncore_inst <- ((dense_8$uncore - dense_6$uncore)/2)

#socket for nice instructions
dense_16$cpu_socket <- (dense_10$cpu_tot - dense_8$cpu_tot) - dense_16$cpu_inst*2
dense_16$mem_socket <- (dense_10$mem_tot - dense_8$mem_tot) - dense_16$mem_inst*2
dense_16$uncore_socket <- (dense_10$uncore_tot - dense_8$uncore_tot) - dense_16$uncore_inst*2

#socket for CAS
dense_6$cpu_socket <- (dense_10$cpu_tot - dense_8$cpu_tot) - dense_16$cpu_inst*10 + dense_6$cpu_inst*8
dense_6$mem_socket <- (dense_10$mem_tot - dense_8$mem_tot) - dense_16$mem_inst*10 + dense_6$mem_inst*8
dense_6$uncore_socket <- (dense_10$uncore_tot - dense_8$uncore_tot) - dense_16$uncore_inst*10 + dense_6$uncore_inst*8

dense_16 <- dense_16[,names(dense_16) %in% c("V1", "V2","cpu_inst","mem_inst","uncore_inst","cpu_socket","mem_socket","uncore_socket")]
tmp <- dense[dense$V2 != 21 & dense$V2 != 16,]
tmp <- merge(tmp,dense_16)


dense_6 <- dense_6[,names(dense_6) %in% c("V1", "V2","cpu_inst","mem_inst","uncore_inst","cpu_socket","mem_socket","uncore_socket")]
tmp2 <- dense[(dense$V2 == 21 | dense$V2 == 16) & dense$V4 > 8,]
tmp2 <- merge(tmp2, dense_6)
tmp3 <- dense[(dense$V2 == 21 | dense$V2 == 16) & dense$V4 <= 8,]
tmp3 <- merge(tmp3, dense_6)

tmp$cpu_static <- tmp$cpu_tot - (tmp$sock_num*tmp$cpu_socket) - (tmp$V4*tmp$cpu_inst)
tmp$mem_static <- tmp$mem_tot - (tmp$sock_num*tmp$mem_socket) - (tmp$V4*tmp$mem_inst)
tmp$uncore_static <- tmp$uncore_tot - (tmp$sock_num*tmp$uncore_socket) - (tmp$V4*tmp$uncore_inst)

tmp2$cpu_static <- tmp2$cpu_tot - (tmp2$sock_num*tmp2$cpu_socket) - (tmp2$V4*tmp2$cpu_inst)
tmp2$mem_static <- tmp2$mem_tot - (tmp2$sock_num*tmp2$mem_socket) - (tmp2$V4*tmp2$mem_inst)
tmp2$uncore_static <- tmp2$uncore_tot - (tmp2$sock_num*tmp2$uncore_socket) - (tmp2$V4*tmp2$uncore_inst)

tmp3$cpu_static <- tmp3$cpu_tot - (tmp3$sock_num*tmp3$cpu_socket) - (tmp3$V4*tmp3$cpu_inst)
tmp3$mem_static <- tmp3$mem_tot - (tmp3$sock_num*tmp3$mem_socket) - (tmp3$V4*tmp3$mem_inst)
tmp3$uncore_static <- tmp3$uncore_tot - (tmp3$sock_num*tmp3$uncore_socket) - (tmp3$V4*tmp3$uncore_inst)

#dense$cpu_static <- dense$cpu_tot - (dense$sock_num*dense$cpu_socket) - (dense$V4*dense$cpu_inst)
#dense$mem_static <- dense$mem_tot - (dense$sock_num*dense$mem_socket) - (dense$V4*dense$mem_inst)
#dense$uncore_static <- dense$uncore_tot - (dense$sock_num*dense$uncore_socket) - (dense$V4*dense$uncore_inst)
#am <- rbind(am ,dense)


am <- rbind(am, tmp)
am <- rbind(am, tmp2)
am <- rbind(am, tmp3)

}

   
am <- am[am$V1!=0,]
am <- rename(am, c('V1'='freq'))
am <- rename(am, c('V2'='inst'))
am <- rename(am, c('V3'='pin'))
am <- rename(am, c('V4'='thread'))
tmp <- am[am$inst!=16 & am$inst!=21, ]
static_pow <- aggregate(tmp[c("cpu_static","mem_static","uncore_static")],by=tmp[c("freq")],FUN=mean)
socket_activation <- aggregate(tmp[c("cpu_socket","mem_socket","uncore_socket")],by=tmp[c("freq")],FUN=mean)

cas <- read.table("inst-queue-cas.dat")
cas <- aggregate(cas[c("V5","V6","V7","V8","V9","V10")],by=cas[c("V1","V2","V3","V4")],FUN=mean)
cas <- cas[cas$V1!=0,]
cas$cpu_tot <- cas$V7 + cas$V8
cas$mem_tot <- cas$V9 + cas$V10
cas$uncore_tot <- cas$V6 - cas$mem_tot - cas$cpu_tot
cas$sock_num <- ifelse( (cas$V4>1 & cas$V3==0) | (cas$V4>8 & cas$V3==1), 2, 1 )
cas <- rename(cas, c('V1'='freq'))
cas <- merge(cas,socket_activation)
cas$cpu_dynamic <- (cas$cpu_tot - (cas$sock_num*cas$cpu_socket) - static_pow$cpu_static) / cas$V4
cas$mem_dynamic <- (cas$mem_tot - (cas$sock_num*cas$mem_socket) - static_pow$mem_static) / cas$V4
cas$uncore_dynamic <- (cas$uncore_tot - (cas$sock_num*cas$uncore_socket) - static_pow$uncore_static) / cas$V4
cas <- rename(cas, c('V2'='inst'))
cas <- rename(cas, c('V3'='pin'))
cas <- rename(cas, c('V4'='thread'))

cas <- cas[,names(cas) %in% c("freq", "inst", "thread","pin","cpu_dynamic","mem_dynamic","uncore_dynamic")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_inst","mem_inst","uncore_inst")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_socket","mem_socket","uncore_socket")]
#am <- aggregate(am[c("cpu_static","mem_static","uncore_static")],by=am[c("freq","inst")],FUN=mean)
#p <-melt(d, id=c("freq","inst","thread"))
#ggplot(cas, aes(freq, cpu_dynamic, color=factor(inst))) +  geom_line() + facet_grid(thread~pin)
cas$inst <- 22

d <- rename(d, c('V1'='freq'))
d <- merge(d,socket_activation)
d$cpu_dynamic <- (d$cpu_tot - (d$sock_num*d$cpu_socket) - static_pow$cpu_static) / d$V4
d$mem_dynamic <- (d$mem_tot - (d$sock_num*d$mem_socket) - static_pow$mem_static) / d$V4
d$uncore_dynamic <- (d$uncore_tot - (d$sock_num*d$uncore_socket) - static_pow$uncore_static) / d$V4
d <- rename(d, c('V2'='inst'))
d <- rename(d, c('V3'='pin'))
d <- rename(d, c('V4'='thread'))


d$v_cpu_tot <- d$cpu_dynamic*d$thread + d$cpu_socket*d$sock_num + static_pow$cpu_static
d$v_mem_tot <- d$mem_dynamic + d$mem_socket + static_pow$mem_static
d$v_uncore_tot <- d$uncore_dynamic + d$uncore_socket + static_pow$uncore_static

yar <- d[,names(d) %in% c("freq", "inst", "pin","thread","uncore_tot", "v_uncore_tot","v_mem_tot","mem_tot","cpu_tot","v_cpu_tot")]
yar <- melt(yar, id=c("freq", "inst", "pin","thread"))
ggplot(yar[yar$inst==21,], aes(freq, value, color=variable)) + geom_point(position = position_jitter(w = 0.3, h = 0.3)) + facet_grid(thread~pin) 

  
d <- d[,names(d) %in% c("freq", "inst", "thread","pin","cpu_dynamic","mem_dynamic","uncore_dynamic")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_inst","mem_inst","uncore_inst")]
#am <- am[,names(am) %in% c("freq", "inst","cpu_socket","mem_socket","uncore_socket")]
#am <- aggregate(am[c("cpu_static","mem_static","uncore_static")],by=am[c("freq","inst")],FUN=mean)
#p <-melt(d, id=c("freq","inst","thread"))
d <- rbind(d, cas)
d$cpu_dynamic <- d$cpu_dynamic*10*d$thread
d$mem_dynamic <- d$mem_dynamic*10*d$thread
d$uncore_dynamic <- d$uncore_dynamic*10*d$thread
#  (d$thread==2 | d$thread==4 |d$thread==8 | d$thread==16)
d$freq <- d$freq/10
d$inst <- factor(d$inst,labels=c("cas_1","cas_3","cas_50","pause","fpadd","avx_fpadd","div"))
#& (d$thread==2 | d$thread==4 |d$thread==8 | d$thread==12 | d$thread==16)
ggplot(d[d$pin==1,], aes(freq, cpu_dynamic, color=factor(inst))) +  geom_line() + facet_grid(~thread) + labs(list(x="Frequency (GHz)",y="Dynamic cpu power (Watt)"),size=10) + labs(list(color="Instructions"),size=4)
ggsave(width=16, height=10,"cpu_dyn_microbench.pdf")

ggplot(d[d$pin==1,], aes(freq, mem_dynamic, color=factor(inst))) +  geom_line() + facet_grid(~thread) + labs(list(x="Frequency (GHz)",y="Dynamic cpu power (Watt)"),size=10) + labs(list(color="Instructions"),size=4)
#ggplot(d, aes(freq, mem_dynamic*thread, color=factor(inst))) +  geom_line() + facet_grid(pin~thread)
ggsave(width=16, height=10, "mem_dyn_microbench.pdf")
ggplot(d[d$pin==1,], aes(freq, uncore_dynamic, color=factor(inst))) +  geom_line() + facet_grid(~thread) + labs(list(x="Frequency (GHz)",y="Dynamic cpu power (Watt)"),size=10) + labs(list(color="Instructions"),size=4)
#ggplot(d, aes(freq, uncore_dynamic*thread, color=factor(inst))) +  geom_line() + facet_grid(pin~thread)
ggsave(width=16, height=10, "uncore_dyn_microbench.pdf")

#am <- am[,names(am) %in% c("freq", "inst","pin","thread","cpu_inst","mem_inst","uncore_inst","cpu_socket","mem_socket","uncore_socket")]

#am <- rename(am, c('V5'='thput'))
#am <- rename(am, c('V6'='pow_tot'))
#am <- rename(am, c('V7'='cpu_1'))
#am <- rename(am, c('V8'='cpu_2'))
#am <- rename(am, c('V9'='mem_1'))
#am <- rename(am, c('V10'='mem_2'))
#write.table(d, "dif2.dat", sep="\t", row.names = F, col.names = T) 

#ggplot(d,aes(f,t_p,color=factor(o))) + geom_line() + facet_grid(p~t)


#p <- d[d$thread!=1 & d$pin==1,]
#p <- p[, names(p) %in% c("freq","inst","cpu_dynamic")]
#res <- aggregate(cpu_dynamic~freq+inst, data=p, mean)


==> figs-chalmers/r-files/read.R <==
t <- read.table("queue_result_2014-08-05_21.51-new.dat")
names(t) <- c("algorithm","frequency","threads","pw","it","throughput","power","cpu_pow1","cpu_pow2","mem_pow1","mem_pow2")
t$cpu_pow <- 10*(t$cpu_pow1 + t$cpu_pow2)
t$mem_pow <- 10*(t$mem_pow1 + t$mem_pow2)
t$power <- 10*t$power
t$unc_pow <- t$power-t$cpu_pow-t$mem_pow

t<-t[,names(t) %in% c("algorithm","frequency","threads","pw","throughput","power","mem_pow","cpu_pow","unc_pow")]
t <- aggregate(t[c("throughput","power","mem_pow","cpu_pow","unc_pow")],by=t[c("frequency","threads","pw","algorithm")],FUN=mean)
t$energy_per_op <- t$power / t$throughput


==> figs-chalmers/r-files/sikik.R <==
t <-read.table("sikik")
names(t) <- c("sh","it","frequency","time")
t$frequency <- t$frequency/1000000
#t$cac <- t$time * t$frequency
#t$est_cac <- 69.87*t$frequency + 892.75
#t$est_time <- t$est_cac / t$frequency


q <- rename(t[,names(t)!="sh"],c('time'='inter'))
#q <- melt(t[,c("it","frequency","time_inter","est_time_inter")],id=c("it","frequency"))
#q$s <- "intra"

#ggplot(t,aes(freq,time)) + stat_summary(fun.data="mean_cl_boot") + geom_line(aes(freq,est_time))


# + stat_function(fun=function(x) 800/(x**(1)) + 100 )


t <-read.table("sikik2")
names(t) <- c("sh","it","frequency","time")
t$frequency <- t$frequency/1000000
#t$cac <- t$time * t$frequency
#t$est_cac <- 422.248 + 4.756*t$frequency
#t$est_time <- t$est_cac / t$frequency

p <- rename(t[,names(t)!="sh"],c('time'='intra'))#,'est_time'='est_time_intra'))
#p <- melt(t[,c("it","frequency","time_intra","est_time_intra")],id=c("it","frequency"))
#p$s <- inter


e <- merge(p,q)
m <- melt(e,id=c("frequency","it"))

ggplot(m,aes(frequency,value,color=factor(variable))) + stat_summary(fun.data="mean_cl_boot",size=1.5) + stat_function(fun=function(x) 69.87 + 892.75/x ,color="black") + stat_function(fun=function(x) 422.248/x + 4.756 ,color="black") + labs(list(x="Frequency (GHz)",y="Execution time (number of cycles)",color="Socket"),size=10)+ theme(legend.position="right",text=element_text(size=25))+ guides(colour = guide_legend(ncol=1,keywidth=3,override.aes = list(size=1.5),label.position="right"))
ggsave("20140805/good/plot-end/cas.pdf")
#Saving 19.8 x 8.21 in image
